An Orthogonal View of Gau\ss ian Polynomials

We establish an alternative, ``perpendicular" collection of generating functions for the coefficients of Gaussian polynomials, $\begin{bmatrix}N+m\\m\end{bmatrix}_q$. We provide a general characterization of these perpendicular generating functions. For small values of $m$, unimodality of the coefficients of Gaussian polynomials is easily proved from these generating functions. Additionally, we uncover new and surprising identities for the differences of Gaussian polynomial coefficients, including a very unexpected infinite family of congruences for coefficients of $\begin{bmatrix}N+4\\4\end{bmatrix}_q$.

==> orthview.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63985,       1878]
NotebookOptionsPosition[     62908,       1851]
NotebookOutlinePosition[     63264,       1867]
CellTagsIndexPosition[     63221,       1864]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Computing the numerators in Theorems 2.2 and 2.3", "Title",
 CellChangeTimes->{{3.968744291804427*^9, 3.968744326225157*^9}, {
  3.968744676372754*^9, 
  3.968744684955297*^9}},ExpressionUUID->"790ca9e6-6954-42a8-a1ae-\
189ff456e4b6"],

Cell["\<\
The function Num[m] computes the numerators in Theorem 2.2 or 2.3 , depending \
on whether m is even or odd, for a complete residue class system of A. \
\>", "Text",
 CellChangeTimes->{{3.968744694439981*^9, 3.968744908560494*^9}, {
   3.9687449415700693`*^9, 3.968745026950845*^9}, 3.9687451050600567`*^9, {
   3.968745143901106*^9, 
   3.968745145880316*^9}},ExpressionUUID->"9f843f30-945d-401c-9ab2-\
b2090b550ca6"],

Cell["\<\
The function Num[m, r] computes the numerator in Theorem 2.2 or 2.3 , \
depending on whether m is even or odd, for the residue class A = A_M + r \
respectively for A = B_M + r.\
\>", "Text",
 CellChangeTimes->{{3.968745035136175*^9, 3.968745086440895*^9}, 
   3.968745117052519*^9, {3.9687451519334183`*^9, 
   3.968745154118505*^9}},ExpressionUUID->"3aba30c6-4646-473a-a5c6-\
812045bbf49a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Bq", "[", 
    RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"Bq", "[", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", "k"}], "]"}], 
      RowBox[{"q", "^", "k"}]}], "]"}], "+", 
    RowBox[{"Bq", "[", 
     RowBox[{
      RowBox[{"n", "-", "1"}], ",", 
      RowBox[{"k", "-", "1"}]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"Bq", "[", 
    RowBox[{"n_", ",", "0"}], "]"}], ":=", "1"}], ";", 
  RowBox[{
   RowBox[{"Bq", "[", 
    RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"1", "/;", 
    RowBox[{"k", "\[Equal]", "n"}]}]}], ";", 
  RowBox[{
   RowBox[{"Bq", "[", 
    RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"k", "<", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Num", "[", "M_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Var", ",", "i", ",", "j", ",", "r", ",", "A", ",", "Pol"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Unprotect", "[", "Power", "]"}], ";", "\n", 
      RowBox[{
       RowBox[{"Power", "[", 
        RowBox[{
         RowBox[{"a_", "*", "b_"}], ",", "m_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", "m"}], "*", 
         RowBox[{"b", "^", "m"}]}], "/;", 
        RowBox[{"!", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"NumberQ", "[", 
            RowBox[{"N", "[", "a", "]"}], "]"}], "&&", 
           RowBox[{"NumberQ", "[", 
            RowBox[{"N", "[", "b", "]"}], "]"}]}], ")"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"Power", "[", 
        RowBox[{
         RowBox[{"Power", "[", 
          RowBox[{"q_", ",", "n_"}], "]"}], ",", "m_"}], "]"}], ":=", 
       RowBox[{"Power", "[", 
        RowBox[{"q", ",", 
         RowBox[{"Expand", "[", 
          RowBox[{"n", "*", "m"}], "]"}]}], "]"}]}], ";", "\n", 
      RowBox[{"Protect", "[", "Power", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", "M", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "=", 
          RowBox[{"Apply", "[", 
           RowBox[{"LCM", ",", 
            RowBox[{"Table", "[", 
             RowBox[{"ii", ",", 
              RowBox[{"{", 
               RowBox[{"ii", ",", 
                RowBox[{"M", "/", "2"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Erg", "[", 
           RowBox[{"MM_", ",", "RR_"}], "]"}], ":=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"x", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "j"}], ")"}]}], 
              RowBox[{"Expand", "[", 
               RowBox[{
                RowBox[{"z", "^", 
                 RowBox[{"(", 
                  RowBox[{"RR", "+", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"MM", "-", "j", "+", "1"}], ",", "2"}], "]"}]}], 
                  ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"MM", "-", "j"}], ")"}]}], 
                RowBox[{"Cancel", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "j"}], ")"}]}]}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "j", " ", "MM"}], ")"}]}]}], ")"}]}], 
                  RowBox[{"Product", "[", 
                   RowBox[{
                    RowBox[{"Cancel", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{"j", " ", "r"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "^", "r"}]}], ")"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"r", ",", "1", ",", 
                    RowBox[{"2", "MM"}]}], "}"}]}], "]"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Bq", "[", 
                    RowBox[{
                    RowBox[{"2", "MM"}], ",", 
                    RowBox[{"MM", "-", "j"}]}], "]"}], "/.", 
                    RowBox[{"q", "\[Rule]", "z"}]}], ")"}]}], "]"}]}], 
               "]"}]}], "/.", 
             RowBox[{
              RowBox[{"z", "^", 
               RowBox[{"(", 
                RowBox[{"exp_:", "1"}], ")"}]}], "\[RuleDelayed]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"IntegerQ", "[", 
                 RowBox[{"exp", "/", "j"}], "]"}], ",", 
                RowBox[{"z", "^", 
                 RowBox[{"(", 
                  RowBox[{"exp", "/", "j"}], ")"}]}], ",", "0"}], "]"}]}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "MM"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Erg", "[", 
             RowBox[{
              RowBox[{"M", "/", "2"}], ",", "i"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", 
              RowBox[{"A", "-", "1"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"z", "^", 
            RowBox[{"(", 
             RowBox[{"A", " ", "a"}], ")"}]}]}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"A", "=", 
          RowBox[{"Apply", "[", 
           RowBox[{"LCM", ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "ii"}], "-", "1"}], ",", 
              RowBox[{"{", 
               RowBox[{"ii", ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"M", "+", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
             "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Erg", "[", 
           RowBox[{"MM_", ",", "RR_"}], "]"}], ":=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"x", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "j"}], "-", "1"}], ")"}]}], ")"}]}], 
              RowBox[{"Expand", "[", 
               RowBox[{
                RowBox[{"z", "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "RR"}], "+", 
                   RowBox[{"2", 
                    RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"MM", "-", "j", "+", "2"}], ",", "2"}], "]"}]}]}],
                   ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"MM", "-", "j", "+", "1"}], ")"}]}], 
                RowBox[{"Cancel", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "-", "1"}], ")"}]}]}], ")"}], "/", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "-", "1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "MM"}], "+", "1"}], ")"}]}], ")"}]}]}], 
                    ")"}]}], 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "z"}], ")"}], 
                  RowBox[{"Product", "[", 
                   RowBox[{
                    RowBox[{"Cancel", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "-", "1"}], ")"}], " ", "r"}], 
                    ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "r"}], ")"}]}]}], ")"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"r", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "MM"}], "+", "1"}]}], "}"}]}], "]"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Bq", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "MM"}], "+", "1"}], ",", 
                    RowBox[{"MM", "+", "j"}]}], "]"}], "/.", 
                    RowBox[{"q", "\[Rule]", 
                    RowBox[{"z", "^", "2"}]}]}], ")"}]}], "]"}]}], "]"}]}], "/.", 
             RowBox[{
              RowBox[{"z", "^", 
               RowBox[{"(", 
                RowBox[{"exp_:", "1"}], ")"}]}], "\[RuleDelayed]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"IntegerQ", "[", 
                 RowBox[{"exp", "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "j"}], "-", "1"}], ")"}]}], "]"}], ",", 
                RowBox[{"z", "^", 
                 RowBox[{"(", 
                  RowBox[{"exp", "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "-", "1"}], ")"}]}], ")"}]}], ",", 
                "0"}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"MM", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Erg", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"M", "-", "1"}], ")"}], "/", "2"}], ",", "i"}], "]"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "0", ",", 
              RowBox[{"A", "-", "1"}]}], "}"}]}], "]"}], "/.", 
          RowBox[{"x", "\[Rule]", 
           RowBox[{"z", "^", 
            RowBox[{"(", 
             RowBox[{"2", "A", " ", "a"}], ")"}]}]}]}]}]}], 
       "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Num", "[", 
   RowBox[{"M_", ",", "rr_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Var", ",", "i", ",", "j", ",", "r", ",", "A", ",", "Pol"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Unprotect", "[", "Power", "]"}], ";", "\n", 
     RowBox[{
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{"a_", "*", "b_"}], ",", "m_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "^", "m"}], "*", 
        RowBox[{"b", "^", "m"}]}], "/;", 
       RowBox[{"!", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NumberQ", "[", 
           RowBox[{"N", "[", "a", "]"}], "]"}], "&&", 
          RowBox[{"NumberQ", "[", 
           RowBox[{"N", "[", "b", "]"}], "]"}]}], ")"}]}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{"Power", "[", 
         RowBox[{"q_", ",", "n_"}], "]"}], ",", "m_"}], "]"}], ":=", 
      RowBox[{"Power", "[", 
       RowBox[{"q", ",", 
        RowBox[{"Expand", "[", 
         RowBox[{"n", "*", "m"}], "]"}]}], "]"}]}], ";", "\n", 
     RowBox[{"Protect", "[", "Power", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"EvenQ", "[", "M", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"Apply", "[", 
          RowBox[{"LCM", ",", 
           RowBox[{"Table", "[", 
            RowBox[{"ii", ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", 
               RowBox[{"M", "/", "2"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Erg", "[", 
          RowBox[{"MM_", ",", "RR_"}], "]"}], ":=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "j"}], ")"}]}], 
             RowBox[{"Expand", "[", 
              RowBox[{
               RowBox[{"z", "^", 
                RowBox[{"(", 
                 RowBox[{"RR", "+", 
                  RowBox[{"Binomial", "[", 
                   RowBox[{
                    RowBox[{"MM", "-", "j", "+", "1"}], ",", "2"}], "]"}]}], 
                 ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"MM", "-", "j"}], ")"}]}], 
               RowBox[{"Cancel", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "j"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "j", " ", "MM"}], ")"}]}]}], ")"}]}], 
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{"Cancel", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{"j", " ", "r"}], ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "^", "r"}]}], ")"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"r", ",", "1", ",", 
                    RowBox[{"2", "MM"}]}], "}"}]}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Bq", "[", 
                    RowBox[{
                    RowBox[{"2", "MM"}], ",", 
                    RowBox[{"MM", "-", "j"}]}], "]"}], "/.", 
                   RowBox[{"q", "\[Rule]", "z"}]}], ")"}]}], "]"}]}], "]"}]}],
             "/.", 
            RowBox[{
             RowBox[{"z", "^", 
              RowBox[{"(", 
               RowBox[{"exp_:", "1"}], ")"}]}], "\[RuleDelayed]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"IntegerQ", "[", 
                RowBox[{"exp", "/", "j"}], "]"}], ",", 
               RowBox[{"z", "^", 
                RowBox[{"(", 
                 RowBox[{"exp", "/", "j"}], ")"}]}], ",", "0"}], "]"}]}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "MM"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Erg", "[", 
            RowBox[{
             RowBox[{"M", "/", "2"}], ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "rr", ",", "rr"}], "}"}]}], "]"}], "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{"A", " ", "a"}], ")"}]}]}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"Apply", "[", 
          RowBox[{"LCM", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"2", "ii"}], "-", "1"}], ",", 
             RowBox[{"{", 
              RowBox[{"ii", ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"M", "+", "1"}], ")"}], "/", "2"}]}], "}"}]}], 
            "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Erg", "[", 
          RowBox[{"MM_", ",", "RR_"}], "]"}], ":=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"x", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "j"}], "-", "1"}], ")"}]}], ")"}]}], 
             RowBox[{"Expand", "[", 
              RowBox[{
               RowBox[{"z", "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "RR"}], "+", 
                  RowBox[{"2", 
                   RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{"MM", "-", "j", "+", "2"}], ",", "2"}], "]"}]}]}],
                  ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"MM", "-", "j", "+", "1"}], ")"}]}], 
               RowBox[{"Cancel", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "-", "1"}], ")"}]}]}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "-", "1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "MM"}], "+", "1"}], ")"}]}], ")"}]}]}], 
                   ")"}]}], 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "z"}], ")"}], 
                 RowBox[{"Product", "[", 
                  RowBox[{
                   RowBox[{"Cancel", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "-", "1"}], ")"}], " ", "r"}], 
                    ")"}]}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"z", "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "r"}], ")"}]}]}], ")"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"r", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "MM"}], "+", "1"}]}], "}"}]}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Bq", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "MM"}], "+", "1"}], ",", 
                    RowBox[{"MM", "+", "j"}]}], "]"}], "/.", 
                   RowBox[{"q", "\[Rule]", 
                    RowBox[{"z", "^", "2"}]}]}], ")"}]}], "]"}]}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"z", "^", 
              RowBox[{"(", 
               RowBox[{"exp_:", "1"}], ")"}]}], "\[RuleDelayed]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"IntegerQ", "[", 
                RowBox[{"exp", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "j"}], "-", "1"}], ")"}]}], "]"}], ",", 
               RowBox[{"z", "^", 
                RowBox[{"(", 
                 RowBox[{"exp", "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "j"}], "-", "1"}], ")"}]}], ")"}]}], ",", 
               "0"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"MM", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Erg", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"M", "-", "1"}], ")"}], "/", "2"}], ",", "i"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "rr", ",", "rr"}], "}"}]}], "]"}], "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{"z", "^", 
           RowBox[{"(", 
            RowBox[{"2", "A", " ", "a"}], ")"}]}]}]}]}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.968744401079484*^9, 3.968744487578126*^9}, {
  3.9687445848993196`*^9, 3.9687446178600397`*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"df967937-cf6a-4d7c-9dcd-44a40f9fec3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Num", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.968744645480094*^9, 3.968744647898485*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"574761f9-9f8c-45dd-a836-fccb8e789131"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "6"], "+", 
       SuperscriptBox["z", "10"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "3"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "5"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "7"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "9"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "14"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "5"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       SuperscriptBox["z", "15"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "8"], "+", 
       SuperscriptBox["z", "12"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["z", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "3"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "5"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "7"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "9"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       SuperscriptBox["z", "15"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "5"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       SuperscriptBox["z", "15"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "10"], "+", 
       SuperscriptBox["z", "14"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "2"]}], "-", 
       SuperscriptBox["z", "3"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "5"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "7"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "9"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       SuperscriptBox["z", "15"], "-", 
       SuperscriptBox["z", "16"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{"z", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "5"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       SuperscriptBox["z", "15"], "+", 
       SuperscriptBox["z", "16"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "3"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "5"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "7"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "9"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "15"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "16"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "12"], "+", 
       SuperscriptBox["z", "16"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "5"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "15"]}], "+", 
       SuperscriptBox["z", "16"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "3"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "5"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "15"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "16"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "5"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "7"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "9"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "15"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "16"]}], "-", 
       SuperscriptBox["z", "17"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "14"], "+", 
       SuperscriptBox["z", "18"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "2"], "+", 
       SuperscriptBox["z", "3"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "5"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "15"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "16"]}], "+", 
       SuperscriptBox["z", "17"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "4"]}], "-", 
       SuperscriptBox["z", "5"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "7"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "9"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "15"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "16"]}], "-", 
       SuperscriptBox["z", "17"], "-", 
       SuperscriptBox["z", "18"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "16"], "+", 
       SuperscriptBox["z", "20"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "3"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "5"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "15"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "16"]}], "+", 
       SuperscriptBox["z", "17"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "5"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "7"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "9"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "15"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "16"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "17"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "18"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "18"], "+", 
       SuperscriptBox["z", "22"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "3"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "5"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "15"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "16"]}], "+", 
       SuperscriptBox["z", "17"], "+", 
       SuperscriptBox["z", "18"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["z", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "7"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "9"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "15"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "16"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "17"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "18"]}], "-", 
       SuperscriptBox["z", "19"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "20"], "+", 
       SuperscriptBox["z", "24"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["z", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "5"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "15"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "16"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "17"]}], "+", 
       SuperscriptBox["z", "18"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "6"]}], "-", 
       SuperscriptBox["z", "7"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "9"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "15"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "16"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "17"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "18"]}], "-", 
       SuperscriptBox["z", "19"], "-", 
       SuperscriptBox["z", "20"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "22"], "+", 
       SuperscriptBox["z", "26"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "5"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "15"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "16"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "17"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "18"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "7"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "9"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "15"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "16"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "17"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "18"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "19"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "20"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "24"], "+", 
       SuperscriptBox["z", "28"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "4"], "+", 
       SuperscriptBox["z", "5"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "15"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "16"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "17"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "18"]}], "+", 
       SuperscriptBox["z", "19"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["z", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "9"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "15"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "16"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "17"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "18"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "19"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "20"]}], "-", 
       SuperscriptBox["z", "21"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "26"], "+", 
       SuperscriptBox["z", "30"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "5"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "15"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "16"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "17"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "18"]}], "+", 
       SuperscriptBox["z", "19"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "8"]}], "-", 
       SuperscriptBox["z", "9"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "15"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "16"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "17"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "18"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "19"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "20"]}], "-", 
       SuperscriptBox["z", "21"], "-", 
       SuperscriptBox["z", "22"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "28"], "+", 
       SuperscriptBox["z", "32"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "5"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"19", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "15"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "16"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "17"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "18"]}], "+", 
       SuperscriptBox["z", "19"], "+", 
       SuperscriptBox["z", "20"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "9"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "15"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "16"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "17"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "18"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "19"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "20"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "21"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "22"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "30"], "+", 
       SuperscriptBox["z", "34"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["z", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "15"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "16"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "17"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "18"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "19"]}], "+", 
       SuperscriptBox["z", "20"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["z", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "11"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "15"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "16"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "17"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "18"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "19"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z", "20"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "21"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "22"]}], "-", 
       SuperscriptBox["z", "23"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "32"], "+", 
       SuperscriptBox["z", "36"]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"6", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "7"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "8"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "9"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z", "10"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "11"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["z", "12"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "13"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["z", "14"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["z", "15"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["z", "16"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "17"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "18"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "19"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "20"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"10", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z", "10"]}], "-", 
       SuperscriptBox["z", "11"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "12"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "13"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "15"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "16"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z", "17"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["z", "18"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z", "19"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z", "20"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "21"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z", "22"]}], "-", 
       SuperscriptBox["z", "23"], "-", 
       SuperscriptBox["z", "24"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"30", " ", "a"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z", "34"], "+", 
       SuperscriptBox["z", "38"]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.968744649292326*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"10000af1-17cd-400b-8d5b-452a7d774353"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Num", "[", 
  RowBox[{"5", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9686140989468937`*^9, 3.968614112622527*^9}, {
  3.9686142216978407`*^9, 3.9686142218111057`*^9}, {3.968744366544652*^9, 
  3.968744367812896*^9}, {3.968744554321034*^9, 3.968744554644031*^9}, {
  3.968744629796194*^9, 3.968744639764036*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"b6ed6b42-4c47-4389-b519-b92336a28b3d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{"30", " ", "a"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["z", "10"], "+", 
      SuperscriptBox["z", "14"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{"10", " ", "a"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["z", "2"]}], "-", 
      SuperscriptBox["z", "3"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "4"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "5"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "6"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["z", "7"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["z", "8"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "9"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["z", "10"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["z", "11"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "12"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "13"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "14"]}], "-", 
      SuperscriptBox["z", "15"], "-", 
      SuperscriptBox["z", "16"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{"6", " ", "a"}]], " ", 
    RowBox[{"(", 
     RowBox[{"z", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["z", "5"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["z", "6"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["z", "7"]}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["z", "8"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["z", "9"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["z", "10"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["z", "11"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["z", "12"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["z", "13"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["z", "14"]}], "+", 
      SuperscriptBox["z", "15"], "+", 
      SuperscriptBox["z", "16"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9686142227388773`*^9, {3.968744546400219*^9, 3.9687445592462463`*^9}, {
   3.968744623111005*^9, 3.968744640765545*^9}},
 CellLabel->
  "Out[257]=",ExpressionUUID->"72293039-1a3f-4d2e-9190-88faafa2197e"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1631, 916},
WindowMargins->{{12, Automatic}, {6, Automatic}},
Magnification->2.,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 240, 4, 316, "Title",ExpressionUUID->"790ca9e6-6954-42a8-a1ae-189ff456e4b6"],
Cell[823, 28, 428, 8, 114, "Text",ExpressionUUID->"9f843f30-945d-401c-9ab2-b2090b550ca6"],
Cell[1254, 38, 401, 8, 114, "Text",ExpressionUUID->"3aba30c6-4646-473a-a5c6-812045bbf49a"],
Cell[1658, 48, 21616, 578, 3425, "Input",ExpressionUUID->"df967937-cf6a-4d7c-9dcd-44a40f9fec3a"],
Cell[CellGroupData[{
Cell[23299, 630, 205, 4, 81, "Input",ExpressionUUID->"574761f9-9f8c-45dd-a836-fccb8e789131"],
Cell[23507, 636, 36326, 1117, 2119, "Output",ExpressionUUID->"10000af1-17cd-400b-8d5b-452a7d774353"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59870, 1758, 427, 8, 81, "Input",ExpressionUUID->"b6ed6b42-4c47-4389-b519-b92336a28b3d"],
Cell[60300, 1768, 2580, 79, 187, "Output",ExpressionUUID->"72293039-1a3f-4d2e-9190-88faafa2197e"]
}, Open  ]]
}, Open  ]]
}
]
*)


